Development and validation of a numerical wave tank based on the Harmonic Polynomial Cell and Immersed Boundary methods to model nonlinear wave-structure interaction

A fully nonlinear potential Numerical Wave Tank (NWT) is developed in two dimensions, using a combination of the Harmonic Polynomial Cell (HPC) method for solving the Laplace problem on the wave potential and the Immersed Boundary Method (IBM) for capturing the free surface motion. This NWT can consider fixed, submerged or wall-sided surface piercing, bodies. To compute the flow around the body and associated pressure field, a novel multi overlapping grid method is implemented. Each grid having its own free surface, a two-way communication is ensured between the problem in the body vicinity and the larger scale wave propagation problem. Pressure field and nonlinear loads on the structure are computed by solving a boundary value problem on the time derivative of the potential. The stability and convergence properties of the solver are studied basing on extensive tests with standing waves of large to extreme wave steepness, up to $H/\lambda=0.2$ ($H$ is the crest-to-trough wave height and $\lambda$ the wavelength). Ranges of optimal time and spatial discretizations are determined and high-order convergence properties are verified, first without using any filter. For cases with either high level of nonlinearity or long simulation duration, the use of mild Savitzky-Golay filters is shown to extend the range of applicability of the model. Then, the NWT is tested against two wave flume experiments, analyzing forces on bodies in various wave conditions. First, nonlinear components of the vertical force acting on a small horizontal circular cylinder with low submergence below the mean water level are shown to be accurately simulated up to the third order in wave steepness. The second case is a dedicated experiment with a floating barge of rectangular cross-section. This very challenging case (body with sharp corners in large waves) allows to examine the behavior (...to continue...)

==> standalone/sharpcorners.py <==
#!/usr/bin/python3 -i
import sys
import numpy as np
from matplotlib import pyplot as plt
import myPy.basics.toolbox as toolbox
import myPy.plot.plotToolbox as plotToolbox
from matplotlib import collections  as mc

parser=plotToolbox.createMinimalParser()

parser.add_argument("-t", "--tOverT", dest="toT", default=5,   type=int,help= "t/T at which to plot ")

args=parser.parse_args()
args.relHeightFigure=1
args.grid=False

fig, ax= plotToolbox.createSubplots(args,1)

toolbox.set_parammpl(document_fontsize=14)

def cos0(t,  errorAmpl=0, errorPeriod=0):
    return (1-errorAmpl)*np.cos(2*np.pi*t/(1-errorPeriod))


# def annot(p,**kw)
    # ax.text(p+0.01,0.9, r'$e_A$', ha="left", va="center")
# ax.annotate("",
            # xy=(toT+annPos, 1-errA), xycoords='data',
            # xytext=(toT+annPos, 0.9), textcoords='data',
            # arrowprops=dict(arrowstyle="->",shrinkB=0),
            # bbox=dict(pad=0)
            # )

p1= np.array([0., 0.   ] )
p2= np.array([5, -0.5  ] )
p3= np.array([10, 1.1  ] )
p4= np.array([0., 5.2  ] )
p9= np.array([5, 4.1   ] )
p5= np.array([10, 5.5  ] )
p6= np.array([0, 10.1  ] )
p7= np.array([5., 10.4 ] )
ax.text(*p1,'$1$');
ax.text(*p2,'$2$');
ax.text(*p3,'$3$');
ax.text(*p4,'$4$');
ax.text(*p5,'$B$', va='bottom');
ax.text(*p6,'$6$');
ax.text(*p7,'$A$', ha="left");
ax.text(*0.9*p9,'$P$', ha="right", va="top");


lines=[]
lines.append([ p1 , p2]);		
lines.append([ p2 , p3]);		
lines.append([ p4 , p9]);		
lines.append([ p6 , p7]);		
lines.append([ p1 , p4]);		
lines.append([ p2 , p9]);		
lines.append([ p3 , p5]);		
lines.append([ p4 , p6]);		
lc = mc.LineCollection(lines, linewidths=1, color="black")
ax.add_collection(lc)

linesBody=[[p7,p9],[p9,p5]]
lc = mc.LineCollection(linesBody, linewidths=2, color=(0.82,0.1,0.26))
ax.add_collection(lc)




p10=np.array([-2, 0.   ])
p11=np.array([0., -3   ])
p20=np.array([5, -3.   ])
p30=np.array([10, -3.  ])
p31=np.array([12, 1.1  ])
p40=np.array([-2, 5.1  ])
p50=np.array([12, 5.5  ])
p60=np.array([-2, 10.  ])
p61=np.array([0, 13.0  ])
p70=np.array([5.0, 13.0])
linesDashed=[]
linesDashed.append([p1,p10])
linesDashed.append([p1,p11])
linesDashed.append([p2,p20])
linesDashed.append([p3,p30])
linesDashed.append([p3,p31])
linesDashed.append([p4,p40])
linesDashed.append([p6,p60])
linesDashed.append([p6,p61])
lc = mc.LineCollection(linesDashed, linewidths=1, color="black", linestyle="dashed")
ax.add_collection(lc)

linesBodyDashed=[]
linesBodyDashed.append([p5,p50])
linesBodyDashed.append([p7,p70])
lc = mc.LineCollection(linesBodyDashed, linewidths=2, color=(0.82,0.1,0.26), linestyle="dashed")
ax.add_collection(lc)











a=(p1+p2)/2
print(a)
def add_arrow(p, dx):
    ax.arrow(*p-dx, *dx, head_width=0.1,length_includes_head=True)
# ax.arrow( *a, 1,1)

dx=np.array([1,0])
for i in np.arange(0,1,0.15):
    add_arrow(i*p9+(1-i)*p7, dx)


ptext=((p7+p9)/2 - 1.5* dx)
ax.text(*ptext , r"$  \frac{\partial \phi}{\partial n}$",ha="right")



dx=np.array([-0.25,0.75])
for i in np.arange(0,1,0.15):
    add_arrow(i*p9+(1-i)*p5, dx)

ptext=((p5+p9)/2 - 1.5*dx)
ax.text(*ptext , r"$  \frac{\partial \phi}{\partial n}$",va="top")
        # lines.append( (9) -- (5);		

		# \draw (1) -- (2);		
		# \draw (2) -- (3);		
		# \draw (4) -- (9);		
        # \draw[body] (9) -- (5);		
		# \draw (6) -- (7);		
		# \draw (1) -- (4);		
		# \draw (2) -- (9);		
		# \draw (3) -- (5);		
		# \draw (4) -- (6);		
		# \draw[body] (9) -- (7);		
		# \coordinate (10) at (-2, 0.);
		# \coordinate (11) at (0., -3);
		# \coordinate (20) at (5, -3.);
		# \coordinate (30) at (10, -3.);
		# \coordinate (31) at (12, 1.1);
		# \coordinate (40) at (-2, 5.1);
		# \coordinate (50) at (12, 5.5);
		# \coordinate (60) at (-2, 10.);
		# \coordinate (61) at (0, 13.0);
		# \coordinate (70) at (5.0, 13.0);
		# \draw [dashed] (1) -- (10);
		# \draw [dashed] (1) -- (11);
		# \draw [dashed] (2) -- (20);
		# \draw [dashed] (3) -- (30);
		# \draw [dashed] (3) -- (31);
		# \draw [dashed] (4) -- (40);
        # \draw [body,dashed] (5) -- (50);
		# \draw [dashed] (6) -- (60);
		# \draw [dashed] (6) -- (61);
        # \draw [body,dashed] (7) -- (70);

# errA=0.03
# errT=0.01
# toT=args.toT
# t=np.arange(toT-0.2,toT+0.2, 0.01)
# ax.plot(t, cos0(t), color=(0.,0.,0.))
# ax.plot(t, cos0(t, errA,errT), color=(0.4,0.4,0.4))





# ax.arrow( 4.7, 0.8, 0, 0.2 , head_length=0.1, head_width=0.01, color=(0.4,0.4,0.4), length_includes_head=True)
# ax.arrow( 4.7, 1.2, 0, -0.2, head_length=0.1, head_width=0.01,color=(0.4,0.4,0.4), length_includes_head=True)

# Error en Ampl
# annPos=-0.15
# ax.plot([toT+annPos, toT], [1,1], linestyle="--", color='black') 
# ax.plot([toT+annPos, (1-errT)*toT], [1-errA,1-errA] , linestyle="--", color='black') 
# ax.annotate("",
            # xy=(toT+annPos, 1. ), xycoords='data',
            # xytext=(toT+annPos, 1.1), textcoords='data',
            # arrowprops=dict(arrowstyle="->", shrinkB=0),
            # bbox=dict(pad=-110, facecolor="none", edgecolor="none")
            # )
# ax.text(toT+annPos+0.01,0.9, r'$e_A$', ha="left", va="center")

# # Error en t
# ax.annotate("",
            # xy=(toT*(1-errT), 1.01 ), xycoords='data',
            # xytext=(toT, 1.01), textcoords='data',
            # arrowprops=dict(arrowstyle="<->", shrinkB=0, shrinkA=0),
            # bbox=dict(pad=-110, facecolor="none", edgecolor="none")
            # )
# ax.text(toT*((1-errT)+1)/2, 1.02, str(toT)+r'$ e_T $', ha="center", va="bottom")



# # Error total
# ax.annotate("",
            # xy=(toT, 1. ), xycoords='data',
            # xytext=(toT, cos0(toT,errA, errT )), textcoords='data',
            # arrowprops=dict(arrowstyle="<->", shrinkB=0, shrinkA=0),
            # bbox=dict(pad=-110, facecolor="none", edgecolor="none")
            # )
# ax.text( toT+0.01, (1+cos0(toT,errA, errT ))/2  , r"$e$", ha="left", va="center" )



ax.set_ylim(-1, 11)
ax.set_xlim(-1, 11)
ax.set_aspect('equal')
# ax.set_xlim( toT-0.2, toT+0.2)


ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)

## removing the tick marks
ax.tick_params(bottom=False, left=False,labelbottom=False,labelleft=False)
plotToolbox.show(sys.argv[0], args, fig, [ax], largs=[''])
# fig.save(name=format="pdf")
# plt.legend()
# plt.show(0)


